Mean-field models for the chemical fueling of transient soft matter states

The chemical fueling of transient states (CFTS) is a powerful process to control the nonequilibrium structuring and the homeostatic function of adaptive soft matter systems. Here, we introduce a mean-field model of CFTS based on the activation of metastable equilibrium states in a tilted Landau bistable energy landscape along a coarse-grained reaction coordinate (or order parameter) triggered by a nonmonotonic two-step chemical fueling reaction. Evaluation of the model in the quasi-static (QS) limit - valid for fast system relaxation - allows us to extract useful analytical laws for the critical activation concentration and duration of the transient states in dependence of physical parameters, such as rate constants, fuel concentrations, and the system's distance to its equilibrium transition point. We apply our model in the QS limit to recent experiments of CFTS of collapsing responsive microgels and find a very good performance with only a few global and physically interpretable fitting parameters, which can be employed for programmable material design. Moreover, our model framework also allows a thermodynamic analysis of the energy and performed work in the system. Finally, we go beyond the QS limit, where the system's response is slow and retarded versus the chemical reaction, using an overdamped Smoluchowski approach. The latter demonstrates how internal system time scales can be used to tune the time-dependent behavior and programmed delay of the transient states in full nonequilibrium.

==> Plots/V_plot.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Nov 16 10:21:29 2022

@author: spatt
"""


import numpy as np
import matplotlib.pyplot as plt


###########################################################################
###Modellparameter
kplus=3
kminus=2
x_scale = 1
ce0=7 / x_scale
c0=1 / x_scale
x0 = 0
a = 1 / x_scale**4 #E/m^4
b = -4 / x_scale**2 #E/m^2
t_start = 0
t_end = 100
t_ticks_scaled = np.linspace(t_start*kplus, t_end*kplus, num=int(1*(t_end-t_start)*kplus/10)+1)
k = 35 / x_scale
t_praez = 5 #t
xi = 1 # Reibung
t_x = np.linspace(t_start, t_end, num= int((t_end-t_start) / xi * t_praez * k)+1)
t_x_scaled = t_x * kplus
x_range = [-2.3, 2.3]
###Plots
t_plot_end = 100
t_plot_start = 0

###########################################################################
###Nützliche Funktionen
def Sekantensuchfunktion(f, x_0, tol=1e-8):
    #https://amor.cms.hu-berlin.de/~rodrigus/Subsites/Jupyter%20Notebooks/Nullstellensuche.html
  """Annähernde Lösung f(x)=0 mit einem Startparameter x_0 mithilfe des Sekantenverfahrens.

    Parameter
    ----------
    f : (function)
        Die Funktion f(x) in der die Nullstelle gesucht wird.
    x_0 : (floats)
        Anfangswert der Sekantenmethode.
    tol : (positive floats)
        Toleranz.

    Returns
    -------
    Nullstelle und Iterationsnummer : (floats)
        X-Wert x_n+1 für den die Funktion unterhalb des Toleranzbereichs liegt und Iterationsnummer n.
    """
    
  n = 0 # Number of iteration
  if (f(x_0+0.0001)-f(x_0)!=0):
        Nullstelle = 0
        while n<100:
            
            x_Nullstelle = x_0-(f(x_0)*0.0001/(f(x_0+0.0001)-f(x_0)))
            x_0 = x_Nullstelle
            n+=1 #aktualisieren der Iterationsnummer
            Iterationsnummer=n
            if f(x_Nullstelle) == 0 or np.abs(f(x_Nullstelle)) <= tol:
                Nullstelle = x_Nullstelle
                break
            

  
  else:
        Iterationsnummer = 0
        Nullstelle = 0
        print(f"Fehler: Steigung der Sekante ist gleich 0")
   
  
  return Nullstelle, Iterationsnummer

###Konzentration mit abnehmender Erzeugungsrate
def c2(t, kminus=kminus):
    def evaluate(t):
        if t < 0:
            return 0
        else:
            if kplus == kminus:
                return kplus*ce0*t*np.exp(-kplus*t)
            else:
                return (kplus*ce0)/(kplus-kminus) * (np.exp(-kminus*t)-np.exp(-kplus*t))
    #if type(t) is float or type(t) is int or type (t):
    if type(t) is np.ndarray:
        out = []
        #print(type(t))
        for x in t:
            out.append(evaluate(x))
        return out
    else:
        return evaluate(t)
    

###########################################################################
###Potential
def V(x, c_func, t):
    return a*(x-x0)*(x-x0)*(x-x0)*(x-x0) + b*(x-x0)*(x-x0) + (x-x0)* (c_func(t) - c0)
def gradV(x, c_func, t):
    return 4*a*(x-x0)*(x-x0)*(x-x0) + 2*b*(x-x0) + (c_func(t) - c0)
y2=c2(t_x)

t_c_max =  1/ kplus * np.log(kminus/kplus) / (kminus/kplus-1)
t_c_max_scaled = t_c_max * kplus 

f_c = lambda t: c0*(kplus-kminus)/(kplus*ce0)+np.exp(-kplus*t)-np.exp(-kminus*t)
t_c_zero_1 = Sekantensuchfunktion(f_c, 0)[0]
t_c_zero_2 = Sekantensuchfunktion(f_c, 1)[0]

t_c_zero_1_scaled = t_c_zero_1 * kplus
t_c_zero_2_scaled = t_c_zero_2 * kplus

x_min_1_t0 = Sekantensuchfunktion(lambda x: gradV(x, c2, 0), 250)[0]
#x_min_1_t0_scaled = x_min_1_t0 * kplus
x_max_t0 = Sekantensuchfunktion(lambda x: gradV(x, c2, 0), 400)[0]
#x_max_t0_scaled = x_max_t0 * kplus
x_min_2_t0 = Sekantensuchfunktion(lambda x: gradV(x, c2, 0), 550)[0]
#x_min_2_t0_scaled = x_min_2_t0 * kplus

Z_t0 = np.exp(-V(x_min_1_t0, c2, 0)) + \
        np.exp(-V(x_max_t0, c2, 0)) + \
        np.exp(-V(x_min_2_t0, c2, 0))
        
p_min_1_t0 = np.exp(-V(x_min_1_t0, c2, 0)) / Z_t0
p_max_t0 = np.exp(-V(x_max_t0, c2, 0)) / Z_t0
p_min_2_t0 = np.exp(-V(x_min_2_t0, c2, 0)) / Z_t0

print('Extremwerte bei t=0')
print('Erstes lokales Minimum: '+str(x_min_1_t0)+ "; p = %.2f"% p_min_1_t0)#+", scaled: "+str(x_min_1_t0_scaled))
print('Potential V = %.2f'%V(x_min_1_t0, c2, 0))
print('Lokales Maximum: '+str(x_max_t0)+ "; p = %.2f"% p_max_t0)#+", scaled: "+str(x_max_t0_scaled))
print('Potential V = %.2f'%V(x_max_t0, c2, 0))
print('Zweites lokales Minimum: '+str(x_min_2_t0)+ "; p = %.2f"% p_min_2_t0)#+", scaled: "+str(x_min_2_t0_scaled))
print('Potential V = %.2f'%V(x_min_2_t0, c2, 0))

fig = plt.figure()
x = np.linspace(x_range[0], x_range[1], num=1001)
ts = [0, 0.25, 1, 1.5, 2, t_c_max, t_c_zero_1, t_c_zero_2]
ts = [0, t_c_zero_1, 1, t_c_max, 10]
ts = [0, t_c_zero_1, t_c_max]
ts_labels = ['$t = %.2f\\,k_{+}$'%ts[0],\
             '$t_\\mathrm{sym,1} = %.2f\\,k_{+}$\n'%t_c_zero_1 + '$t_\\mathrm{sym,2} = %.2f\\,k_{+}$'%t_c_zero_2,\
             '$t_\\mathrm{max} = %.2f\\,k_{+}$'%t_c_max]
    
ts_labels = ['$t = 0$',\
             '$t_\\mathrm{sym,1/2}$',\
             '$t_\\mathrm{max}$']
    
for t, label in zip(ts, ts_labels):
    
    temp = []
    for xe in x:
        temp.append(V(xe, c2, t))
    plt.plot(x, temp, label=label)
plt.xlabel('x')
plt.ylabel('V(x)')
plt.xticks([])
plt.yticks([])
plt.legend()
#txt="$t$ in units of $k_{+}$"
#plt.figtext(0.5, -0.05, txt, wrap=True, horizontalalignment='center', fontsize=12)
plt.savefig('V_schematic.pdf')

